Factor-Driven Two-Regime Regression

We propose a novel two-regime regression model where regime switching is driven by a vector of possibly unobservable factors. When the factors are latent, we estimate them by the principal component analysis of a panel data set. We show that the optimization problem can be reformulated as mixed integer optimization, and we present two alternative computational algorithms. We derive the asymptotic distribution of the resulting estimator under the scheme that the threshold effect shrinks to zero. In particular, we establish a phase transition that describes the effect of first-stage factor estimation as the cross-sectional dimension of panel data increases relative to the time-series dimension. Moreover, we develop bootstrap inference and illustrate our methods via numerical studies.

==> plot/plot3d_0705_ext.m <==
%% 1. Drawing the 3D plot %%



klim = [0, 12];     % range of k

glim = 2;           % range of g (-glim ~ glim)

grid_int = 40;      % # of grids



K1 = linspace(klim(1), klim(2), grid_int);

G1 = linspace(-glim, glim, grid_int);



nn = length(K1);

mm = length(G1);



A1 = zeros(mm, nn); % matrix to save function value A(k, g)

func1 = @(k, g, w) (g-w).*normpdf(w*k^(1/3));

func2 = @(k, g, w) (g-(w/k)).*normpdf(w);



for ii = 1:mm

    for jj = 1:nn

        

        k = K1(jj); g = G1(ii);

        

        if (k<=1)

            q1 = integral(@(w)func1(k, g, w), min(g, 0), 0);

            q2 = integral(@(w)func1(k, g, w), 0, max(g, 0));

            

            A1(ii, jj) = -2*q1 + 2*q2;

            

        elseif (k>1)

            r1 = integral(@(w)func2(k, g, w), min(k*g, 0), 0);

            r2 = integral(@(w)func2(k, g, w), 0, max(k*g, 0));

            

            A1(ii, jj) = -2*r1 + 2*r2;

        end

        

    end

end



f1=figure();

surf(K1, G1, A1)

xlabel('\omega'); ylabel('g'); zlabel('A');

alpha(.4)

%title('A(\omega, g) - 3D plot');


f1.PaperPositionMode = 'auto'
f1_pos = f1.PaperPosition;
f1.PaperSize = [f1_pos(3) f1_pos(4)];

print(f1,'Fig-A-3d','-dpdf')

%% 2. Drawing the 2D plots with fixed g %%



g_vec = [1/2, 1, 3/2, 2];



f2=figure();



for kk1 = 1:length(g_vec)

    g = g_vec(kk1);

    Y1 = zeros(length(K1), 1);

    

    for kk2 = 1:length(K1)

        k = K1(kk2);

        

        if (k<=1)

            q1 = integral(@(w)func1(k, g, w), min(g, 0), 0);

            q2 = integral(@(w)func1(k, g, w), 0, max(g, 0));

            

            Y1(kk2) = -2*q1 + 2*q2;

            

        elseif (k>1)

            r1 = integral(@(w)func2(k, g, w), min(k*g, 0), 0);

            r2 = integral(@(w)func2(k, g, w), 0, max(k*g, 0));

            

            Y1(kk2) = -2*r1 + 2*r2;

        end

        

    end

 
    graph1 = plot(K1, Y1); 
    
    set(graph1,'LineWidth',2);
    
    hold on;

    

end



%title('A with fixed g')

xlabel('\omega'); ylabel('A')

legend('Location','northeast')
legend('g=1/2', 'g=1', 'g=3/2', 'g=2')

xlim(klim);

f2.PaperPositionMode = 'auto'
f2_pos = f2.PaperPosition;
f2.PaperSize = [f2_pos(3) f2_pos(4)];

print(f2,'Fig-A-2d1','-dpdf')

%% 3. Drawing the 2D plots with fixed k %%



k_vec = [0, 0.5, 1, 2, 10];

f3=figure();



for kk2 = 1:length(k_vec)

    k = k_vec(kk2);

    Y1 = zeros(length(G1), 1);

    

    for kk1 = 1:length(G1)

        g = G1(kk1);

        

        if (k<=1)

            q1 = integral(@(w)func1(k, g, w), min(g, 0), 0);

            q2 = integral(@(w)func1(k, g, w), 0, max(g, 0));

            

            Y1(kk1) = -2*q1 + 2*q2;

            

        elseif (k>1)

            r1 = integral(@(w)func2(k, g, w), min(k*g, 0), 0);

            r2 = integral(@(w)func2(k, g, w), 0, max(k*g, 0));

            

            Y1(kk1) = -2*r1 + 2*r2;

        end

        

    end

    

    graph2 = plot(G1, Y1); 
    
    set(graph2,'LineWidth',2);
    
    hold on;

    

end



%title('A with fixed \omega')

xlabel('g'); ylabel('A')
legend('Location','north')
legend('\omega=0', '\omega=0.5', '\omega=1', '\omega=2', '\omega=10')

xlim([-glim, glim]);


f3.PaperPositionMode = 'auto'
f3_pos = f3.PaperPosition;
f3.PaperSize = [f3_pos(3) f3_pos(4)];

print(f3,'Fig-A-2d2','-dpdf')


